Deep Learning without Shortcuts: Shaping the Kernel with Tailored Rectifiers

Training very deep neural networks is still an extremely challenging task. The common solution is to use shortcut connections and normalization layers, which are both crucial ingredients in the popular ResNet architecture. However, there is strong evidence to suggest that ResNets behave more like ensembles of shallower networks than truly deep ones. Recently, it was shown that deep vanilla networks (i.e. networks without normalization layers or shortcut connections) can be trained as fast as ResNets by applying certain transformations to their activation functions. However, this method (called Deep Kernel Shaping) isn't fully compatible with ReLUs, and produces networks that overfit significantly more than ResNets on ImageNet. In this work, we rectify this situation by developing a new type of transformation that is fully compatible with a variant of ReLUs -- Leaky ReLUs. We show in experiments that our method, which introduces negligible extra computational cost, achieves validation accuracies with deep vanilla networks that are competitive with ResNets (of the same width/depth), and significantly higher than those obtained with the Edge of Chaos (EOC) method. And unlike with EOC, the validation accuracies we obtain do not get worse with depth.

==> code/lrelu_code.py <==
import jax.numpy as np
import jax
import math
import functools

CONFIGS = {
      50: {
          "blocks_per_group": (3, 4, 6, 3),
          "bottleneck": True,
          "channels_per_group": (256, 512, 1024, 2048),
          "use_projection": (True, True, True, True),
      },
      101: {
          "blocks_per_group": (3, 4, 23, 3),
          "bottleneck": True,
          "channels_per_group": (256, 512, 1024, 2048),
          "use_projection": (True, True, True, True),
      },
      152: {
          "blocks_per_group": (3, 8, 36, 3),
          "bottleneck": True,
          "channels_per_group": (256, 512, 1024, 2048),
          "use_projection": (True, True, True, True),
      },
      200: {
          "blocks_per_group": (3, 24, 36, 3),
          "bottleneck": True,
          "channels_per_group": (256, 512, 1024, 2048),
          "use_projection": (True, True, True, True),
      },
}

def lrelu_kernel(c, alpha=0.0):
  return ((1 - alpha) ** 2 * 
          (np.sqrt(1 - c ** 2) + (math.pi - np.arccos(c)) * c) / math.pi 
          + 2 * alpha * c) / (1 + alpha ** 2)

def global_cmap_fn(local_cmap_fn, depth, c_init=0.0, shortcut_weight=0.0):
    blocks_per_group = CONFIGS[depth]["blocks_per_group"]
    bottleneck = CONFIGS[depth]["bottleneck"]
    use_projection = CONFIGS[depth]["use_projection"]
    c = c_init
    for i in range(4):
      for j in range(blocks_per_group[i]):
        if bottleneck:
          main_c = local_cmap_fn(local_cmap_fn(local_cmap_fn(c)))
        else:
          main_c = local_cmap_fn(local_cmap_fn(c))
        res_c = local_cmap_fn(c) if (j == 0 and use_projection[i]) else c
        c = shortcut_weight**2 * res_c + (1.0 - shortcut_weight**2) * main_c
    return local_cmap_fn(c)

def binary_search(fn, target, input_=0.0, min_=-1.0, max_=1.0, tol=1e-6):
  value = fn(input_)

  if np.abs(value - target) < tol:
    return input_

  if value < target:
    new_input = 0.5 * (input_ + min_)
    max_ = input_
  elif value > target:
    if np.isinf(max_):
      new_input = input_ * 2
    else:
      new_input = 0.5 * (input_ + max_)
    min_ = input_

  return binary_search(fn, target, new_input, min_, max_, tol=tol)

# the key function getting transformed activation
def get_transformed_lrelu(depth, shortcut_weight, target_value):
  global_lrelu_cmap_fn = lambda alpha: global_cmap_fn(
      functools.partial(lrelu_kernel, alpha=alpha),
      depth, shortcut_weight=shortcut_weight)

  negative_slope = binary_search(global_lrelu_cmap_fn, target_value)
  transformed_lrelu = (lambda x: math.sqrt(2.0 / (1 + negative_slope**2)) * 
                       jax.nn.leaky_relu(x, negative_slope=negative_slope))
  return transformed_lrelu

==> code/other_act_fn.py <==
import jax
import scipy as osp
from autograd import elementwise_grad as egrad
from autograd import numpy as np
from autograd import scipy as sp
import scipy.integrate as sp_int
from scipy.integrate.quadrature import _cached_roots_legendre
import scipy.optimize as sp_opt

SELU_LAMBDA = 1.0507
SELU_ALPHA = 1.67326
STEP = 0.0005
NUM_POINTS = 100000
SIGMOID = sp.special.expit
roots = osp.special.roots_legendre(NUM_POINTS)

def swish(x):
  return x * SIGMOID(x)


def swish_der(x):
  return SIGMOID(x) * (1. + x * (1 - SIGMOID(x)))


def swish_der2(x):
  return SIGMOID(x) * (1. - SIGMOID(x)) * (2. + x * (1. - 2. * SIGMOID(x)))


def safe_softplus(x):
  """Numerically-stable softplus.
  """
  return np.log(1. + np.exp(-np.abs(x))) + np.maximum(x, 0)


# Definitions for basic activation functions and their derivatives:
# (could compute the latter using `egrad` probably)
NONLINEARITIES = {
    "tanh": {
        "fn": np.tanh,
        "der": lambda x: 1. - (np.tanh(x)**2),
        "curv": egrad(egrad(np.tanh)),
    },
    "selu": {
        "fn": lambda x: elu(x, SELU_ALPHA, SELU_LAMBDA),
        "der": lambda x: elu_der(x, SELU_ALPHA, SELU_LAMBDA),
        "curv": lambda x: elu_curv(x, SELU_ALPHA, SELU_LAMBDA),
    },
    "softplus": {
        "fn": safe_softplus,
        "der": SIGMOID,
        "curv": egrad(SIGMOID),
    },
    "swish": {
        "fn": lambda x: x * SIGMOID(x),
        "der": swish_der,
        "curv": egrad(swish_der),
    },
}

class ParameterizedNonlinearity(object):
  """A class for determining nonlinearity parameters."""

  def __init__(self, nonlin_str, input_scale, input_shift,
               output_shift, output_scale=1.0,):

    self.nonlin_str = nonlin_str

    nl = NONLINEARITIES[nonlin_str]
    self.phi, self.phi_der, self.phi_curv = nl["fn"], nl["der"], nl["curv"]

    self.params = {}
    self.params["input_scale"] = input_scale
    self.params["input_shift"] = input_shift
    self.params["output_scale"] = output_scale
    self.params["output_shift"] = output_shift

    # first output scale
    q = _calc_output_q(self)
    self.params["output_scale"] = np.sqrt(1. / q) * self.params["output_scale"]

    # curv1 is the second derivative the C map at c=1
    self.curv1 = _calc_curv1(self, q_output=1.0)

    # chi0 is the slope the C map at c=0
    self.chi0 = _calc_chi(self, target="chi0", q_output=1.0)

    # chi1 is the slope the C map at c=1
    self.chi1 = _calc_chi(self, target="chi1", q_output=1.0)

    self.q_output = _calc_output_q(self)

    # qslope1 is the slope the Q map at c=1
    self.qslope1 = _calc_qslope1(self)

  def fn(self, x):
    b = self.params["input_shift"]
    f = self.params["output_shift"]
    g = self.params["output_scale"]
    s = self.params["input_scale"]

    return g * (self.phi(s * x + b) + f)

  def der(self, x):
    b = self.params["input_shift"]
    g = self.params["output_scale"]
    s = self.params["input_scale"]
    return g * (self.phi_der(s * x + b)) * s

  def curv(self, x):
    b = self.params["input_shift"]
    g = self.params["output_scale"]
    s = self.params["input_scale"]
    return g * (self.phi_curv(s * x + b)) * s ** 2

  @property
  def chi_ratio(self):
    return self.chi1 / self.chi0


def _estimate_gaussian_mean(fn, n=NUM_POINTS):
  """Estimate the mean of a function fn(x) where x ~ N(0,1)."""
  _cached_roots_legendre.cache[n] = roots
  fn_weighted = lambda x: np.exp(-x**2 / 2) * fn(x)
  integral, _ = sp_int.fixed_quad(fn_weighted, -10., 10., n=n)

  return integral / np.sqrt(2 * np.pi)


def _calc_chi(nl, target="chi1", q_output=None):
  # Estimate result using numerical integration:

  if target == "chi0":
    d_int = _estimate_gaussian_mean(nl.der)**2
  elif target == "chi1":
    fn = lambda x: nl.der(x)**2
    d_int = _estimate_gaussian_mean(fn)

  if q_output is None:
    q_output = _calc_output_q(nl)

  chi = d_int / q_output

  return chi


def _calc_curv1(nl, q_output=None):
  fn = lambda x: nl.curv(x)**2
  int_ = _estimate_gaussian_mean(fn)
  if q_output is None:
    q_output = _calc_output_q(nl)

  return int_ / q_output


def _calc_qslope1(nl):
  # this assumes qin = 1

  fn = lambda x: nl.fn(x) * nl.der(x) * x
  int_ = _estimate_gaussian_mean(fn)
  return int_


def _calc_output_q(nl):
  fn = lambda x: nl.fn(x)**2
  int_ = _estimate_gaussian_mean(fn)
  return int_


def _eval_nonlin_properties(nonlin_str, input_scale, input_shift, output_shift):

  return ParameterizedNonlinearity(
      nonlin_str, input_scale=input_scale,
      input_shift=input_shift, output_shift=output_shift)

def _match_x_match_y_match_z(nonlin_str,
                             x_target,
                             y_target,
                             z_target,
                             x_string,
                             y_string,
                             z_string,
                             method="hybr",
                             options=None,
                             starting_point=(1.0, -0.5, 0.0)):

  # We are searching over input_scale and input_shift here.

  def func(v):
    input_scale = v[0]
    input_shift = v[1]
    output_shift = v[2]

    nl_prop = _eval_nonlin_properties(nonlin_str,
                                      input_scale=input_scale,
                                      input_shift=input_shift,
                                      output_shift=output_shift)

    return np.asarray([
        getattr(nl_prop, x_string) - x_target,
        getattr(nl_prop, y_string) - y_target,
        getattr(nl_prop, z_string) - z_target,
    ])

  sol = sp_opt.root(
      func,
      np.asarray(starting_point),
      method=method,
      jac=False,
      options=options)
  input_scale_match = sol.x[0]
  input_shift_match = sol.x[1]
  output_shift_match = sol.x[2]

  if not sol.success:
    raise ValueError("Root finding failed for given arguments: "
                     "nonlin_str={}, x_target={}, x_string={}, "
                     "y_target={}, y_string={}, z_target={}, z_string={}."
                     "".format(nonlin_str, x_target, x_string, y_target,
                               y_string, z_target, z_string))

  return _eval_nonlin_properties(
      nonlin_str,
      input_scale=input_scale_match,
      input_shift=input_shift_match,
      output_shift=output_shift_match)


def compute_nonlinearity_properties(nonlinearity, per_nl_curv1):

  always_try = (
      (1.0, 0.0, 0.0),
      (1.0, 1.0, 0.0),
      (1.0, -1.0, 0.0),
      (1.0, 0.0, 1.0),
      (1.0, 1.0, 1.0),
      (1.0, -1.0, 1.0),
      (1.0, 0.0, -1.0),
      (1.0, 1.0, -1.0),
      (1.0, -1.0, -1.0),
      (0.1, 0.0, 0.0),
      (0.1, 1.0, 0.0),
      (0.1, -1.0, 0.0),
      (0.1, 0.0, 1.0),
      (0.1, 1.0, 1.0),
      (0.1, -1.0, 1.0),
      (0.1, 0.0, -1.0),
      (0.1, 1.0, -1.0),
      (0.1, -1.0, -1.0),
  )
  nl_prop = None

  for i in range(50):

    if i < len(always_try):
      starting_point = always_try[i]
    else:
      starting_point = (np.random.uniform(low=0.0, high=2.0),
                        np.random.uniform(low=-3.0, high=3.0),
                        np.random.uniform(low=-3.0, high=3.0))
    try:
      nl_prop = _match_x_match_y_match_z(
          nonlinearity,
          1.0,
          1.0,
          per_nl_curv1,
          "chi1",
          "qslope1",
          "curv1",
          method="hybr",
          starting_point=starting_point)

      print("Found parameters for nonlinearity {} using starting "
            "point {}.".format(nonlinearity, starting_point))
      if nl_prop.params["input_scale"] * nl_prop.params["output_scale"] > 2.0:
        print("The solution is not good enough. Keep searching.")
        continue
      break
    except ValueError:
      print("Failed to find parameters for nonlinearity {} using "
            "starting point {}.".format(nonlinearity, starting_point))

  if nl_prop is None:
    raise ValueError("Failed to find parameters for "
                     "nonlinearity {}.".format(nonlinearity))

  return nl_prop.params

def get_transformed_activation(act_fn, depth, shortcut_weight, target_value):
  w = shortcut_weight**2  
  per_nl_curv1 = target_value / (5 + (1 - w) * (depth - 6))
  params = compute_nonlinearity_properties(act_fn, per_nl_curv1)
  # transforming the activation
  if act_fn == "tanh":
    activation = jnp.tanh
  else:
    activation = getattr(jax.nn, act_fn)
  transformed_activation = (lambda x: params["output_scale"] * 
                            (activation(params["input_scale"] * x + 
                                        params["input_shift"]) + 
                             params["output_shift"]))
